Albertson's Conjecture for Chromatic Numbers at Most 29

Albertson's conjecture asserts that every finite simple graph $G$ with $\chi(G) \ge r$ satisfies $\operatorname{cr}(G) \ge \operatorname{cr}(K_r)$. Building on Cranston's verification for $r \le 24$ and his reduction of $r \in \{25,26\}$ to three residual orders, we eliminate those residual cases and then prove the cases $r=27,28,29$. The first structural ingredient is a Kempe-chain construction: if a $k$-critical graph has a vertex of degree $k-1$, then it contains a branch-clean essential immersion of $K_k$. Essential immersions are crossing-monotone, so a critical counterexample must have minimum degree at least $k$. For $r=27$, this one-unit degree gain, Gallai's join structure, critical-graph edge bounds, and induced-subgraph averaging close every possible order. For $r=28$ and $r=29$, the remaining near-$2r$ orders are converted to dense complements. Stehl\'ik's coloring theorem makes the odd-order complements factor-critical; a clique-partition obstruction yields an anti-tight matching property; and Tutte barriers, Hall-type expansion, and deficit bookkeeping eliminate the final cases. At order 58 for $r=29$, Rabern's coloring inequality handles the regular case, while the last degree-deficit-two case is reduced to two disjoint triangles and a finite barrier analysis.

==> anc/EXACT_ARITHMETIC_AUDIT.json <==
{
  "binding_note": "The SHA-256 identifies the final manuscript source used for this replay. The checker evaluates the listed formulas directly; it does not parse or machine-prove the graph-theoretic premises in main.tex.",
  "check_count": 110,
  "checks": [
    {
      "expected": "4356",
      "got": "4356",
      "label": "Z(25)",
      "match": true
    },
    {
      "expected": "5148",
      "got": "5148",
      "label": "Z(26)",
      "match": true
    },
    {
      "expected": "6084",
      "got": "6084",
      "label": "Z(27)",
      "match": true
    },
    {
      "expected": "7098",
      "got": "7098",
      "label": "Z(28)",
      "match": true
    },
    {
      "expected": "8281",
      "got": "8281",
      "label": "Z(29)",
      "match": true
    },
    {
      "expected": "101181/22",
      "got": "101181/22",
      "label": "B23(48,609)",
      "match": true
    },
    {
      "expected": "255109420/47817",
      "got": "255109420/47817",
      "label": "B24(50,659)",
      "match": true
    },
    {
      "expected": "11738860/2277",
      "got": "11738860/2277",
      "label": "B24(51,661)",
      "match": true
    },
    {
      "expected": "219946/891",
      "got": "219946/891",
      "label": "B12(32,470)-Z(27)",
      "match": true
    },
    {
      "expected": "17237/27",
      "got": "17237/27",
      "label": "B12(33,491)-Z(27)",
      "match": true
    },
    {
      "expected": "125579/209",
      "got": "125579/209",
      "label": "B22(48,686)-Z(27)",
      "match": true
    },
    {
      "expected": "1906889/3762",
      "got": "1906889/3762",
      "label": "B22(49,691)-Z(27)",
      "match": true
    },
    {
      "expected": "34064/99",
      "got": "34064/99",
      "label": "B22(50,695)-Z(27)",
      "match": true
    },
    {
      "expected": "66524/627",
      "got": "66524/627",
      "label": "B22(51,698)-Z(27)",
      "match": true
    },
    {
      "expected": "447071/1881",
      "got": "447071/1881",
      "label": "B22(52,714)-Z(27)",
      "match": true
    },
    {
      "expected": "54647/47817",
      "got": "54647/47817",
      "label": "B24(53,716)-Z(27)",
      "match": true
    },
    {
      "expected": "125177/1771",
      "got": "125177/1771",
      "label": "B24(54,729)-Z(27)",
      "match": true
    },
    {
      "expected": "4205909/95634",
      "got": "4205909/95634",
      "label": "B24(61,1647/2)-Z(27)",
      "match": true
    },
    {
      "expected": "3845404/5265",
      "got": "3845404/5265",
      "label": "B28(62,837)-Z(27)",
      "match": true
    },
    {
      "expected": "4594/117",
      "got": "4594/117",
      "label": "B28(75,2025/2)-Z(27)",
      "match": true
    },
    {
      "expected": "5204/27",
      "got": "5204/27",
      "label": "B12(33,502)-Z(28)",
      "match": true
    },
    {
      "expected": "52502/81",
      "got": "52502/81",
      "label": "B12(34,524)-Z(28)",
      "match": true
    },
    {
      "expected": "1318838/969",
      "got": "1318838/969",
      "label": "B20(50,753)-Z(28)",
      "match": true
    },
    {
      "expected": "1058078/969",
      "got": "1058078/969",
      "label": "B20(51,758)-Z(28)",
      "match": true
    },
    {
      "expected": "1302658/1539",
      "got": "1302658/1539",
      "label": "B21(52,763)-Z(28)",
      "match": true
    },
    {
      "expected": "1025137/1881",
      "got": "1025137/1881",
      "label": "B22(53,766)-Z(28)",
      "match": true
    },
    {
      "expected": "2335138/8855",
      "got": "2335138/8855",
      "label": "B23(54,769)-Z(28)",
      "match": true
    },
    {
      "expected": "-1339/23",
      "got": "-1339/23",
      "label": "B24(55,770)-Z(28)",
      "match": true
    },
    {
      "expected": "-150839/5313",
      "got": "-150839/5313",
      "label": "B24(55,771)-Z(28)",
      "match": true
    },
    {
      "expected": "7631/5313",
      "got": "7631/5313",
      "label": "B24(55,772)-Z(28)",
      "match": true
    },
    {
      "expected": "25508/759",
      "got": "25508/759",
      "label": "B24(56,784)-Z(28)",
      "match": true
    },
    {
      "expected": "14049/115",
      "got": "14049/115",
      "label": "B25(57,798)-Z(28)",
      "match": true
    },
    {
      "expected": "223237/1035",
      "got": "223237/1035",
      "label": "B25(58,812)-Z(28)",
      "match": true
    },
    {
      "expected": "6822788/22425",
      "got": "6822788/22425",
      "label": "B26(59,826)-Z(28)",
      "match": true
    },
    {
      "expected": "596932/1495",
      "got": "596932/1495",
      "label": "B26(60,840)-Z(28)",
      "match": true
    },
    {
      "expected": "7704998/15795",
      "got": "7704998/15795",
      "label": "B27(61,854)-Z(28)",
      "match": true
    },
    {
      "expected": "3691009/6318",
      "got": "3691009/6318",
      "label": "B27(62,868)-Z(28)",
      "match": true
    },
    {
      "expected": "393512/585",
      "got": "393512/585",
      "label": "B28(63,882)-Z(28)",
      "match": true
    },
    {
      "expected": "6759242/8775",
      "got": "6759242/8775",
      "label": "B28(64,896)-Z(28)",
      "match": true
    },
    {
      "expected": "2576/3",
      "got": "2576/3",
      "label": "B29(65,910)-Z(28)",
      "match": true
    },
    {
      "expected": "12446/13",
      "got": "12446/13",
      "label": "B29(66,924)-Z(28)",
      "match": true
    },
    {
      "expected": "254098/243",
      "got": "254098/243",
      "label": "B30(67,938)-Z(28)",
      "match": true
    },
    {
      "expected": "278330/243",
      "got": "278330/243",
      "label": "B30(68,952)-Z(28)",
      "match": true
    },
    {
      "expected": "16634698/13485",
      "got": "16634698/13485",
      "label": "B31(69,966)-Z(28)",
      "match": true
    },
    {
      "expected": "10795043/8091",
      "got": "10795043/8091",
      "label": "B31(70,980)-Z(28)",
      "match": true
    },
    {
      "expected": "15343447/10788",
      "got": "15343447/10788",
      "label": "B32(71,994)-Z(28)",
      "match": true
    },
    {
      "expected": "2739681/1798",
      "got": "2739681/1798",
      "label": "B32(72,1008)-Z(28)",
      "match": true
    },
    {
      "expected": "8697283/5394",
      "got": "8697283/5394",
      "label": "B32(73,1022)-Z(28)",
      "match": true
    },
    {
      "expected": "105200417/61380",
      "got": "105200417/61380",
      "label": "B33(74,1036)-Z(28)",
      "match": true
    },
    {
      "expected": "7381619/4092",
      "got": "7381619/4092",
      "label": "B33(75,1050)-Z(28)",
      "match": true
    },
    {
      "expected": "198746387/104346",
      "got": "198746387/104346",
      "label": "B34(76,1064)-Z(28)",
      "match": true
    },
    {
      "expected": "75732713/37944",
      "got": "75732713/37944",
      "label": "B34(77,1078)-Z(28)",
      "match": true
    },
    {
      "expected": "3135587/1496",
      "got": "3135587/1496",
      "label": "B35(78,1092)-Z(28)",
      "match": true
    },
    {
      "expected": "5783/81",
      "got": "5783/81",
      "label": "B12(34,535)-Z(29)",
      "match": true
    },
    {
      "expected": "48295/81",
      "got": "48295/81",
      "label": "B12(35,558)-Z(29)",
      "match": true
    },
    {
      "expected": "4125898/2907",
      "got": "4125898/2907",
      "label": "B20(52,809)-Z(29)",
      "match": true
    },
    {
      "expected": "21646/19",
      "got": "21646/19",
      "label": "B20(53,815)-Z(29)",
      "match": true
    },
    {
      "expected": "236002/285",
      "got": "236002/285",
      "label": "B21(54,819)-Z(29)",
      "match": true
    },
    {
      "expected": "10088/19",
      "got": "10088/19",
      "label": "B22(55,823)-Z(29)",
      "match": true
    },
    {
      "expected": "58301/322",
      "got": "58301/322",
      "label": "B23(56,825)-Z(29)",
      "match": true
    },
    {
      "expected": "-2706/161",
      "got": "-2706/161",
      "label": "B24(57,831)-Z(29)",
      "match": true
    },
    {
      "expected": "2469/161",
      "got": "2469/161",
      "label": "B24(57,832)-Z(29)",
      "match": true
    },
    {
      "expected": "-37631/621",
      "got": "-37631/621",
      "label": "B24(58,841)-Z(29)",
      "match": true
    },
    {
      "expected": "-16931/621",
      "got": "-16931/621",
      "label": "B24(58,842)-Z(29)",
      "match": true
    },
    {
      "expected": "3769/621",
      "got": "3769/621",
      "label": "B24(58,843)-Z(29)",
      "match": true
    },
    {
      "expected": "3060428/56925",
      "got": "3060428/56925",
      "label": "B25(59,856)-Z(29)",
      "match": true
    },
    {
      "expected": "1079189/7590",
      "got": "1079189/7590",
      "label": "B25(60,870)-Z(29)",
      "match": true
    },
    {
      "expected": "4568227/17940",
      "got": "4568227/17940",
      "label": "B26(61,885)-Z(29)",
      "match": true
    },
    {
      "expected": "3106249/8970",
      "got": "3106249/8970",
      "label": "B26(62,899)-Z(29)",
      "match": true
    },
    {
      "expected": "320837/702",
      "got": "320837/702",
      "label": "B27(63,914)-Z(29)",
      "match": true
    },
    {
      "expected": "2904007/5265",
      "got": "2904007/5265",
      "label": "B27(64,928)-Z(29)",
      "match": true
    },
    {
      "expected": "1159634/1755",
      "got": "1159634/1755",
      "label": "B28(65,943)-Z(29)",
      "match": true
    },
    {
      "expected": "443359/585",
      "got": "443359/585",
      "label": "B28(66,957)-Z(29)",
      "match": true
    },
    {
      "expected": "352147/405",
      "got": "352147/405",
      "label": "B28(67,972)-Z(29)",
      "match": true
    },
    {
      "expected": "8686/9",
      "got": "8686/9",
      "label": "B29(68,986)-Z(29)",
      "match": true
    },
    {
      "expected": "126305/117",
      "got": "126305/117",
      "label": "B29(69,1001)-Z(29)",
      "match": true
    },
    {
      "expected": "285080/243",
      "got": "285080/243",
      "label": "B30(70,1015)-Z(29)",
      "match": true
    },
    {
      "expected": "2194477/1701",
      "got": "2194477/1701",
      "label": "B30(71,1030)-Z(29)",
      "match": true
    },
    {
      "expected": "42841/31",
      "got": "42841/31",
      "label": "B31(72,1044)-Z(29)",
      "match": true
    },
    {
      "expected": "8097427/5394",
      "got": "8097427/5394",
      "label": "B31(73,1059)-Z(29)",
      "match": true
    },
    {
      "expected": "98669/62",
      "got": "98669/62",
      "label": "B32(74,1073)-Z(29)",
      "match": true
    },
    {
      "expected": "3079493/1798",
      "got": "3079493/1798",
      "label": "B32(75,1088)-Z(29)",
      "match": true
    },
    {
      "expected": "132691913/73656",
      "got": "132691913/73656",
      "label": "B33(76,1102)-Z(29)",
      "match": true
    },
    {
      "expected": "12887759/6696",
      "got": "12887759/6696",
      "label": "B33(77,1117)-Z(29)",
      "match": true
    },
    {
      "expected": "25449437/12648",
      "got": "25449437/12648",
      "label": "B34(78,1131)-Z(29)",
      "match": true
    },
    {
      "expected": "40544035/18972",
      "got": "40544035/18972",
      "label": "B34(79,1146)-Z(29)",
      "match": true
    },
    {
      "expected": "113386/51",
      "got": "113386/51",
      "label": "B35(80,1160)-Z(29)",
      "match": true
    },
    {
      "expected": "7030465/2992",
      "got": "7030465/2992",
      "label": "B35(81,1175)-Z(29)",
      "match": true
    },
    {
      "expected": "470",
      "got": "470",
      "label": "GKS(27,32)",
      "match": true
    },
    {
      "expected": "491",
      "got": "491",
      "label": "GKS(27,33)",
      "match": true
    },
    {
      "expected": "686",
      "got": "686",
      "label": "GKS(27,48)",
      "match": true
    },
    {
      "expected": "691",
      "got": "691",
      "label": "GKS(27,49)",
      "match": true
    },
    {
      "expected": "695",
      "got": "695",
      "label": "GKS(27,50)",
      "match": true
    },
    {
      "expected": "698",
      "got": "698",
      "label": "GKS(27,51)",
      "match": true
    },
    {
      "expected": "502",
      "got": "502",
      "label": "GKS(28,33)",
      "match": true
    },
    {
      "expected": "524",
      "got": "524",
      "label": "GKS(28,34)",
      "match": true
    },
    {
      "expected": "535",
      "got": "535",
      "label": "GKS(29,34)",
      "match": true
    },
    {
      "expected": "558",
      "got": "558",
      "label": "GKS(29,35)",
      "match": true
    },
    {
      "expected": "714",
      "got": "714",
      "label": "join-bound(27,52)",
      "match": true
    },
    {
      "expected": "753",
      "got": "753",
      "label": "join-bound(28,50)",
      "match": true
    },
    {
      "expected": "758",
      "got": "758",
      "label": "join-bound(28,51)",
      "match": true
    },
    {
      "expected": "763",
      "got": "763",
      "label": "join-bound(28,52)",
      "match": true
    },
    {
      "expected": "766",
      "got": "766",
      "label": "join-bound(28,53)",
      "match": true
    },
    {
      "expected": "769",
      "got": "769",
      "label": "join-bound(28,54)",
      "match": true
    },
    {
      "expected": "809",
      "got": "809",
      "label": "join-bound(29,52)",
      "match": true
    },
    {
      "expected": "815",
      "got": "815",
      "label": "join-bound(29,53)",
      "match": true
    },
    {
      "expected": "819",
      "got": "819",
      "label": "join-bound(29,54)",
      "match": true
    },
    {
      "expected": "823",
      "got": "823",
      "label": "join-bound(29,55)",
      "match": true
    },
    {
      "expected": "825",
      "got": "825",
      "label": "join-bound(29,56)",
      "match": true
    },
    {
      "expected": "18",
      "got": "18",
      "label": "Rabern-ceiling(n=58)",
      "match": true
    }
  ],
  "manuscript_file": "main.tex",
  "manuscript_sha256": "d9e9542222395ee911c912d6c7aa2dae54046c6817d18e41713bf06410e9e2d7",
  "method": "Python standard-library Fraction arithmetic; no floating-point comparison.",
  "schema": "r29-exact-arithmetic-replay-v2",
  "scope": "Displayed r=25 through r=29 Z-values, B_q values/margins, GKS and join-bound integers, and the Rabern n=58 ceiling term.",
  "status": "PASS"
}


==> anc/FINAL_BINDING_MANIFEST.json <==
{
  "case_tree": {
    "certificate": "anc/certificates/CASE_TREE_CERTIFICATE.json",
    "certificate_sha256": "c46c4440fe26dfd12b7f890d475cd2215f85abcd4f7018468464411e35580fd9",
    "s30_leaf_instances": 13838,
    "s31_canonical_leaves": 51,
    "s31_raw_primitive_tuples": 3328,
    "separate_verification": "anc/certificates/CASE_TREE_SEPARATE_VERIFICATION.json",
    "separate_verification_sha256": "c83306ada92eb655e32f7e98c9109673a7012c254c9f615e19bc30315c0e468b",
    "source_binding_match": true,
    "status": "PASS_WITH_EXPLICIT_PREMISE_BOUNDARY",
    "unresolved_abstract_leaves": 0
  },
  "exact_arithmetic": {
    "audit": "anc/EXACT_ARITHMETIC_AUDIT.json",
    "audit_sha256": "3471465ea51573abc1d07db61b03f94b3324e23deba998a4a53a78ccee498832",
    "check_count": 110,
    "status": "PASS"
  },
  "file_sha256": {
    "anc/EXACT_ARITHMETIC_AUDIT.json": "3471465ea51573abc1d07db61b03f94b3324e23deba998a4a53a78ccee498832",
    "anc/README.txt": "d49b9a53460e81cb9df987463f7f0c16bc47814bd2a13a3245b377e0605db0d9",
    "anc/REPRODUCE.md": "53667d0de7c8d25b6db8cf30e812a0025bbd728166163f0f5a06c905f8d6ab89",
    "anc/certificates/CASE_TREE_CERTIFICATE.json": "c46c4440fe26dfd12b7f890d475cd2215f85abcd4f7018468464411e35580fd9",
    "anc/certificates/CASE_TREE_LEDGER.md": "e4bd95d116bbe5c675b6e9cdc02e1c773756af96b703e9da41724a9d02882fc2",
    "anc/certificates/CASE_TREE_PREDICATE.md": "5ed16f28f287f8f6ffe3643ce4e46dec352b4a1e90748b11a5a1dd97183848e7",
    "anc/certificates/CASE_TREE_SEPARATE_VERIFICATION.json": "c83306ada92eb655e32f7e98c9109673a7012c254c9f615e19bc30315c0e468b",
    "anc/reproduction/runtime.txt": "740bae9795318302a33e64cd6f4e6d75a4e2a5177a6ac98ceaae00795729fa00",
    "anc/reproduction/verify_exact_arithmetic.py": "ffcd4b6dc45bb31c180268c2b374a9104a3be53a8071e6579f2dc5921936535e",
    "anc/verifier/case_tree_predicate.py": "daca8f21c492082389e5cf8848971c767a169aea8e6a27ee1af06f495b305ed1",
    "anc/verifier/verify_case_tree_certificate.py": "33d2ef4fe1d1739f70f348bbe1793fb9489a3e41b9b59f7d887f0c1e2a011710",
    "main.tex": "d9e9542222395ee911c912d6c7aa2dae54046c6817d18e41713bf06410e9e2d7"
  },
  "manuscript": {
    "authors": [
      "Sen Cao",
      "Sanjit Singh Mehat"
    ],
    "file": "main.tex",
    "sha256": "d9e9542222395ee911c912d6c7aa2dae54046c6817d18e41713bf06410e9e2d7",
    "title": "Albertson's Conjecture for Chromatic Numbers at Most 29"
  },
  "schema": "albertson-r29-final-source-binding-v1",
  "scope_note": "The hashes bind the included final source and verification artifacts. The finite checker certifies the stated abstract case tree after the graph-theoretic premises listed in CASE_TREE_PREDICATE.md; it is not an enumeration of all 58-vertex graphs."
}


==> anc/README.txt <==
Ancillary verification material for
"Albertson's Conjecture for Chromatic Numbers at Most 29"
by Sen Cao and Sanjit Singh Mehat.

Purpose
-------
These files support reproducibility of the exact arithmetic and the finite r=29,
n=58 case analysis used in the manuscript. The finite checker verifies the stated
abstract case tree after the graph-theoretic premises identified in
certificates/CASE_TREE_PREDICATE.md; those premises remain part of the written proof.

Provenance note
---------------
The historical finite certificate reviewed during development was bound to an earlier
manuscript hash. The certificate distributed in this submission is a newly regenerated
certificate based on the preserved finite predicate and generator, and is directly
bound to the final main.tex. It should therefore be distinguished from the historical
certificate rather than interpreted as a rebinding of that earlier artifact.

Contents
--------
FINAL_BINDING_MANIFEST.json
    SHA-256 manifest binding the final main.tex to the certificate, replay outputs,
    and verification programs included in this package.

EXACT_ARITHMETIC_AUDIT.json
    Machine-readable output of the exact-rational arithmetic replay, recording the
    SHA-256 of the final main.tex.

certificates/CASE_TREE_PREDICATE.md
    Imported graph-theoretic premises and the finite state-space definition, using
    the equation and section numbering of the final manuscript.

certificates/CASE_TREE_LEDGER.md
    Expected route counts and state digests.

certificates/CASE_TREE_CERTIFICATE.json
    Finite-case certificate generated from verifier/case_tree_predicate.py and
    directly bound to the final main.tex by SHA-256.

certificates/CASE_TREE_SEPARATE_VERIFICATION.json
    Output of a separately implemented verifier that reconstructs the state spaces
    without importing the generator and checks the final-source binding.

verifier/case_tree_predicate.py
    Certificate generator for the finite abstraction.

verifier/verify_case_tree_certificate.py
    Separately implemented certificate verifier; it does not import the generator.

reproduction/verify_exact_arithmetic.py
    Exact-rational checker for the numerical comparisons used in the manuscript.

REPRODUCE.md
    Offline replay commands.

Expected finite replay
----------------------
s=30 admissible leaves: 13838
s=31 raw tuples:        3328
s=31 canonical cases:  51
unresolved cases:       0

All replay tools use only Python's standard library and make no network requests.


==> anc/REPRODUCE.md <==
# Offline reproduction

Run these commands from the `anc/` directory after extracting the arXiv source package.
Python 3.9 or later and the standard library are sufficient. No network access is used.
The scripts locate `../main.tex` automatically and record/check its SHA-256 binding.

## Rebuild the finite certificate

```sh
python3 verifier/case_tree_predicate.py \
  --output certificates/CASE_TREE_CERTIFICATE.replayed.json
```

Expected terminal line:

```text
CASE_TREE_PASS s30_leaves=13838 s31_leaves=51 unresolved=0
```

## Verify the certificate with the separate implementation

```sh
python3 verifier/verify_case_tree_certificate.py \
  certificates/CASE_TREE_CERTIFICATE.json \
  --output certificates/CASE_TREE_SEPARATE_VERIFICATION.replayed.json
```

Expected terminal line:

```text
SEPARATE_CASE_TREE_VERIFY_PASS s30=13838 s31=51
```

## Replay the exact arithmetic

```sh
python3 reproduction/verify_exact_arithmetic.py \
  --output EXACT_ARITHMETIC_AUDIT.replayed.json
```

Expected terminal line:

```text
EXACT_ARITHMETIC_PASS checks=110
```

The arithmetic checker verifies exact listed numerical comparisons, not their underlying
graph-theoretic premises. The finite checker has the imported-premise boundary stated in
`certificates/CASE_TREE_PREDICATE.md`.


==> anc/certificates/CASE_TREE_CERTIFICATE.json <==
{
  "result": {
    "all_abstract_leaves_resolved": true,
    "status": "PASS_WITH_EXPLICIT_PREMISE_BOUNDARY",
    "unresolved_leaf_count": 0
  },
  "s30": {
    "arithmetic": {
      "collapsed_anchor_incident_edges": 45,
      "component_hall_margin": {
        "1": 1,
        "10": 1,
        "11": 1,
        "12": 1,
        "13": 1,
        "14": 1,
        "15": 1,
        "16": 1,
        "17": 1,
        "18": 1,
        "19": 1,
        "2": 1,
        "20": 1,
        "21": 1,
        "22": 1,
        "23": 1,
        "24": 1,
        "3": 1,
        "4": 1,
        "5": 1,
        "6": 1,
        "7": 1,
        "8": 1,
        "9": 1
      },
      "eS_upper": 32,
      "final_clique_count_exception": 28,
      "standard_hall_r_ge_2": {
        "2": 45,
        "3": 63,
        "4": 78,
        "5": 90,
        "6": 99
      },
      "triangle_T_X_degree_lower": 43,
      "triangle_T_no_good_edge_X_degree_upper": {
        "2": 32,
        "3": 34
      },
      "triangle_without_good_edge_incident_edges": 47,
      "two_low_incident_edges": 47,
      "zero_low_hall_r_ge_2": {
        "2": 43,
        "3": 60,
        "4": 74,
        "5": 85,
        "6": 93
      }
    },
    "contradiction_histogram": {
      "S30_STANDARD_MATCHING_PARTITION": 3,
      "S30_STANDARD_R1_LOW_EXHAUSTED": 3,
      "S30_STANDARD_R_GE_2_EDGE_BUDGET": 15,
      "S30_ZERO_EXCEPTION_COMPONENT_HALL_PARTITION": 1,
      "S30_ZERO_STANDARD_MATCHING_PARTITION": 1727,
      "S30_ZERO_STANDARD_R1_EXPANSION": 1727,
      "S30_ZERO_STANDARD_R1_U_NEIGHBOR": 1727,
      "S30_ZERO_STANDARD_R_GE_2_EDGE_BUDGET": 8635
    },
    "leaf_instance_count": 13838,
    "leaf_state_digest": "24def12a1b3a5201ff0df9d15fc1f6d0a45eddb2c7647b02f2170799720e2970",
    "predicate_universe": {
      "component_state_count_after_predicate": 1728,
      "component_state_count_before_predicate": 3616,
      "component_state_digest": "36f9643a481dfc49e551f75d7aeeea01caef6f8af25e44d52c98ecc48641846a",
      "exception_state_count": 1,
      "exception_state_digest": "7020bb71f665cbe60ce51a361e3efda39d5a40bd969cb6784fb9565f5f803d87",
      "low_vertex_admissible_count": 4,
      "low_vertex_admissible_digest": "a661c925dc9d0edd2d0e2f5d889a3f676fc69d4f03722758ee8b8cfa08c4b7b1",
      "low_vertex_state_count": 2790
    },
    "unresolved_leaf_count": 0
  },
  "s31": {
    "arithmetic": {
      "common_anchor_lower": 9,
      "eS_range": [
        55,
        57
      ],
      "expansion_hall_margin_after_two_deletions": {
        "1": 0,
        "10": 0,
        "11": 0,
        "12": 0,
        "13": 0,
        "14": 0,
        "15": 0,
        "16": 0,
        "17": 0,
        "18": 0,
        "19": 0,
        "2": 0,
        "20": 0,
        "21": 0,
        "22": 0,
        "23": 0,
        "24": 0,
        "25": 0,
        "3": 0,
        "4": 0,
        "5": 0,
        "6": 0,
        "7": 0,
        "8": 0,
        "9": 0
      },
      "nonsplit_no_good_edge_incident": 48,
      "nonsplit_single_anchor_incident": 72,
      "other_vertex_S_degree_upper": 8,
      "other_vertex_X_degree_lower": 18,
      "remaining_S_edges_upper": 6,
      "split_clique_count": 28,
      "three_zero_incident_lower": 75,
      "two_nonsplit_union_lower": 87,
      "two_zero_clique_count": 28,
      "two_zero_incident_lower": 51,
      "zero_plus_nonsplit_union_lower": 71
    },
    "contradiction_histogram": {
      "S31_R_ZERO_FORBIDDEN_EXPANSION": 25,
      "S31_SPLIT_HALL_PARTITION": 7,
      "S31_THREE_ZERO_EDGE_BUDGET": 12,
      "S31_TWO_NONSPLIT_EDGE_BUDGET": 1,
      "S31_TWO_ZERO_FINAL_HALL_PARTITION": 1,
      "S31_TWO_ZERO_INDEPENDENT_SET": 1,
      "S31_ZERO_PLUS_NONSPLIT_EDGE_BUDGET": 4
    },
    "leaf_instance_count": 51,
    "leaf_state_digest": "80005eb279c026775f3fabf90c260f6e84f3b19ba3f8d98121ec0c5040c28c41",
    "predicate_universe": {
      "canonical_leaf_count": 51,
      "canonical_leaf_digest": "80005eb279c026775f3fabf90c260f6e84f3b19ba3f8d98121ec0c5040c28c41",
      "nonsplittable_subpredicate_digest": "e057ab8514699a7dee26d2862dcc52bc6eda9a2ad138b869f3f8350446a942a9",
      "nonsplittable_subpredicate_histogram": {
        "S31_NONSPLIT_DEFINITION_CONTRADICTION": 26,
        "S31_NONSPLIT_NO_GOOD_EDGE_48": 27,
        "S31_NONSPLIT_SINGLE_ANCHOR_72": 1
      },
      "nonsplittable_subpredicate_state_count": 54,
      "raw_primitive_tuple_count": 3328,
      "raw_primitive_tuple_digest": "42d680994f5845d24dd7a81928e5ee1e340bfb170984508bb653c6b4f8b29b34",
      "raw_route_histogram": {
        "S31_R_ZERO_FORBIDDEN_EXPANSION": 3200,
        "S31_SPLIT_HALL_PARTITION": 22,
        "S31_THREE_ZERO_EDGE_BUDGET": 80,
        "S31_TWO_NONSPLIT_EDGE_BUDGET": 2,
        "S31_TWO_ZERO_FINAL_HALL_PARTITION": 4,
        "S31_TWO_ZERO_INDEPENDENT_SET": 4,
        "S31_ZERO_PLUS_NONSPLIT_EDGE_BUDGET": 16
      }
    },
    "unresolved_leaf_count": 0
  },
  "schema": "sen-r29-case-tree-certificate-v2",
  "scope": {
    "certifies": "finite abstract case-tree exhaustiveness and leaf arithmetic",
    "display_references": {
      "s30_component_expansion": 46,
      "s31_expansion": 45
    },
    "does_not_certify": [
      "enumeration of all 58-vertex graphs",
      "graph-theoretic premises imported into the predicate",
      "the full r=29 theorem independently of those premises",
      "novelty or publication priority"
    ],
    "manuscript_file": "main.tex",
    "manuscript_sections": [
      "7.6 (s=30)",
      "7.7 (s=31)"
    ],
    "manuscript_sha256": "d9e9542222395ee911c912d6c7aa2dae54046c6817d18e41713bf06410e9e2d7"
  }
}


==> anc/certificates/CASE_TREE_LEDGER.md <==
# Compact case-tree certificate ledger

Machine source: `certificates/CASE_TREE_CERTIFICATE.json`. Separate verification result: `certificates/CASE_TREE_SEPARATE_VERIFICATION.json`.

## `s=30`

| Route | Leaf instances | Terminal reason |
|---|---:|---|
| `S30_STANDARD_MATCHING_PARTITION` | 3 | Two cross triangles plus 26 matching edges give 28 cliques. |
| `S30_STANDARD_R1_LOW_EXHAUSTED` | 3 | Hall failure with `r=1` forces a remaining low vertex, but none can remain. |
| `S30_STANDARD_R_GE_2_EDGE_BUDGET` | 15 | `r(25-r)-C(r,2)≥45>eS`. |
| `S30_ZERO_STANDARD_MATCHING_PARTITION` | 1,727 | `T0`, `xyz`, `ab`, and 25 matching edges give 28 cliques. |
| `S30_ZERO_STANDARD_R1_EXPANSION` | 1,727 | An `R` bad vertex violates expansion. |
| `S30_ZERO_STANDARD_R1_U_NEIGHBOR` | 1,727 | The edge choice leaves the remaining `U` vertex a neighbor. |
| `S30_ZERO_STANDARD_R_GE_2_EDGE_BUDGET` | 8,635 | `r(24-r)-C(r,2)≥43>eS`. |
| `S30_ZERO_EXCEPTION_COMPONENT_HALL_PARTITION` | 1 | The unique `C=K2`, `N_X(u)=V(C)∪{x}` state is closed by component-incidence Hall; clique count is 28. |
| **Total** | **13,838** | **0 unresolved** |

Supporting finite counts:

```text
raw low-state tuples                         2790
admissible low states                           4
raw component/neighborhood tuples            3616
connected degree-admissible component states 1728
exception states                                 1
```

## `s=31`

| Route | Canonical leaves | Terminal reason |
|---|---:|---|
| `S31_R_ZERO_FORBIDDEN_EXPANSION` | 25 | A zero-`X` vertex in `R` violates expansion (45). |
| `S31_THREE_ZERO_EDGE_BUDGET` | 12 | Three zero vertices are incident with at least 75 `S`-edges, exceeding 57. |
| `S31_TWO_NONSPLIT_EDGE_BUDGET` | 1 | Two zero-free nonsplittable triangles force at least `48+48-9=87` `S`-edges. |
| `S31_ZERO_PLUS_NONSPLIT_EDGE_BUDGET` | 4 | One zero plus a nonsplittable other triangle forces at least `26+48-3=71` `S`-edges. |
| `S31_SPLIT_HALL_PARTITION` | 7 | One `S`-only triangle, one split triangle/edge, and the 25-edge `R` matching give 28 cliques. |
| `S31_TWO_ZERO_INDEPENDENT_SET` | 1 | If the designated zeros are nonadjacent, `X` plus them is an independent 29-set in `H`. |
| `S31_TWO_ZERO_FINAL_HALL_PARTITION` | 1 | The zero-pair edge, two cross triangles, and 25 matching edges give 28 cliques. |
| **Total** | **51** | **0 unresolved** |

The checker also expands these to all 3,328 raw primitive tuples before canonicalization. The raw and canonical digests are both reconstructed by the separate implementation; no later coordinate is counted as a distinct proof leaf after an earlier branch makes it irrelevant.

## Digests and final status

```text
s30 leaf-state digest
24def12a1b3a5201ff0df9d15fc1f6d0a45eddb2c7647b02f2170799720e2970

s31 raw primitive-tuple digest
42d680994f5845d24dd7a81928e5ee1e340bfb170984508bb653c6b4f8b29b34

s31 canonical-leaf digest
80005eb279c026775f3fabf90c260f6e84f3b19ba3f8d98121ec0c5040c28c41

CASE_TREE_STATUS = PASS_WITH_EXPLICIT_PREMISE_BOUNDARY
UNRESOLVED_ABSTRACT_LEAVES = 0
```


==> anc/certificates/CASE_TREE_PREDICATE.md <==
# Finite case-tree predicate

## Binding and result

The certificate in this package is generated from the finite abstraction corresponding to §§7.6–7.7 of the final manuscript. `certificates/CASE_TREE_CERTIFICATE.json` records the SHA-256 of the final `main.tex`. The generator is `verifier/case_tree_predicate.py`; `verifier/verify_case_tree_certificate.py` is a separately implemented verifier that does not import the generator and also checks the source binding.

The generated result is:

```text
CASE_TREE_STATUS = PASS_WITH_EXPLICIT_PREMISE_BOUNDARY
S30_CANONICAL_LEAF_INSTANCES = 13838
S31_RAW_PRIMITIVE_TUPLES = 3328
S31_CANONICAL_PROOF_LEAVES = 51
UNRESOLVED_ABSTRACT_LEAVES = 0
```

The 3,328 `s=31` number is deliberately called a raw Cartesian-product count, not an admissible-leaf count. Canonicalization removes coordinates that are impossible or irrelevant after an earlier branch; 51 canonical proof leaves remain. Both levels are hashed and reconstructed by the separate implementation.

## Imported premise boundary

The finite checker starts **after** the following manuscript arguments. These are inputs, not outputs of this checker.

### Common `r=29`, `n=58`, `m=842` inputs

- In the complement `H`, a minimum Tutte barrier `S` is fixed after two disjoint triangles `T1,T2`; `U=T1∪T2`, `R=S∖U`, and `X=V(H)∖S`.
- The degree sequence, deficit identities, two-triangle lemma, minimal-barrier expansion, and the earlier elimination of all barrier sizes other than `s∈{29,30,31}` hold as stated in the manuscript.
- Each route labelled “partition” is contradictory because it yields a clique cover of `H` with exactly 28 cliques, while `ϑ(H)=χ(G)=29`.

### Additional `s=30` inputs

- `|S|=30`, `|X|=28`, `e(H[S])≤32`, and every component of `H[X]` has order at most three.
- A vertex of `S` is low iff `d_X≤2`; there is at most one low vertex, and a low vertex cannot lie in `R`.
- Every triangle in `S` has a good edge whose endpoints have a common neighbor in `X`.
- In the low-vertex branch with `d_X=0`, `H[X]` has a unique nontrivial connected component `C` of order two or three, the selected opposite vertex `u` has `d_X(u)≥3`, and an anchor `x∉C` has already been selected.
- The component-incidence expansion referred to as display (46) is available in the exceptional branch.

### Additional `s=31` inputs

- `|S|=31`, `|X|=27`, `H[X]` is edgeless, and `55≤e(H[S])≤57`.
- `R` has 25 vertices and satisfies expansion (45): after deleting any two vertices of `X`, Hall still matches `R` into the remaining 25 vertices.
- A triangle is splittable exactly as defined in §7.7.

The checker does recompute every finite integer inequality used at the terminal routes. It does not machine-prove the graph-theoretic premises above.

## `s=30` predicate

### Low-vertex branch

The raw tuple is

```text
(low_count, low_location, low_dX)
  low_count    ∈ {0,…,30}
  low_location ∈ {NONE,U,R}
  low_dX       ∈ {-1,0,…,28}
```

Of 2,790 raw tuples, exactly four satisfy the imported low-vertex facts:

```text
(0,NONE,-1), (1,U,0), (1,U,1), (1,U,2).
```

The first, third, and fourth cases enter the two-cross-triangle branch. Hall is explicitly split into “holds” and failure parameter `r∈{1,…,6}`. The `r=1` leaf forces a low vertex after the unique possible low vertex has already been deleted; every `r≥2` leaf violates the 32-edge budget because

```text
r(25-r)-C(r,2) ≥ 45 > 32  for r=2,…,6.
```

### Low vertex of `X`-degree zero: component branch

For the unique low vertex with `d_X=0`, the finite structural tuple is

```text
(|C|, E(C), N_C(u), u~x, outside_neighbor_count)
  |C| ∈ {2,3}
  E(C) ranges over every labelled graph on C
  N_C(u) ranges over every subset of C
  u~x ∈ {false,true}
  outside_neighbor_count ∈ {0,…,27-|C|}.
```

The predicate retains exactly the connected `C` states with `d_X(u)≥3`: 1,728 states out of 3,616 raw tuples. For each state it tests whether some edge `ab∈E(C)` leaves a neighbor of `u` outside `{a,b,x}`.

Exactly one state fails that test:

```text
|C|=2, C=K2, N_C(u)=V(C), u~x=true,
outside_neighbor_count=0.
```

This is precisely the manuscript's `N_X(u)=V(C)∪{x}` exception and is routed to the component-incidence Hall partition. Every other state is split into Hall-holds, `r=1` with the bad vertex in `R`, `r=1` with the bad vertex `u`, and `r∈{2,…,6}`. The `r≥2` arithmetic is

```text
r(24-r)-C(r,2) ≥ 43 > 32.
```

The resulting 13,838 leaf instances include every connected labelled `C`, every quotient neighborhood state, and every Hall outcome in the explicit predicate.

## `s=31` predicate

The raw primitive tuple is

```text
(zeros_R, zeros_T1, zeros_T2, split_T1, split_T2, zero_pair_adjacent)
  zeros_R  ∈ {0,…,25}
  zeros_Ti ∈ {0,…,3}
  split_Ti ∈ {false,true}
  zero_pair_adjacent ∈ {false,true}.
```

This Cartesian product has 3,328 tuples. The canonical predicate then enforces only semantic facts built into the definitions:

- a triangle containing a zero-`X` vertex cannot be splittable;
- zero-pair adjacency is meaningful only when there is exactly one zero in each triangle;
- once `zeros_R>0`, the `R`-expansion contradiction fires and later `U` coordinates are not applicable.

Counts 1 through 25 for `zeros_R` remain separate. The result is 51 canonical proof leaves:

- 25 `R`-zero leaves;
- 26 canonical `U` configurations.

The 26 `U` configurations exhaust zero counts 0 through 3 in each fixed triangle, all meaningful splittability flags, and both adjacency values in the `(1,1)` branch.

The zero-free nonsplittable-triangle subpredicate is also enumerated over existence of a good edge and opposite-vertex `X`-degree 1 through 27. It recomputes the two terminal lower bounds 48 and 72 and identifies `d_X≥2` with a good edge as a definitional splittability contradiction.

## Separate verification and nonclaims

The separately implemented verifier does not import the generator. It reconstructs the state spaces, connectivity tests, route labels, canonicalization, histograms, SHA-256 state digests, and all arithmetic from a separate implementation.

This is finite assurance for the stated abstraction. It is not a graph generator, SAT proof over all 58-vertex graphs, Lean formalization, source-level proof of expansion (45)/(46), novelty opinion, or publication receipt.


==> anc/certificates/CASE_TREE_SEPARATE_VERIFICATION.json <==
{
  "arithmetic_recomputed": true,
  "certificate_sha256": "c46c4440fe26dfd12b7f890d475cd2215f85abcd4f7018468464411e35580fd9",
  "generator_imported": false,
  "manuscript_sha256": "d9e9542222395ee911c912d6c7aa2dae54046c6817d18e41713bf06410e9e2d7",
  "route_histograms_match": true,
  "s30_leaf_instances_reconstructed": 13838,
  "s31_leaf_instances_reconstructed": 51,
  "s31_raw_primitive_tuples_reconstructed": 3328,
  "schema": "sen-r29-case-tree-separate-verification-v2",
  "source_binding_match": true,
  "state_digests_match": true,
  "status": "PASS",
  "unresolved_leaf_count": 0
}


==> anc/reproduction/runtime.txt <==
Audit date: 2026-09-02
Operating system: macOS 26.7, build 25G227
Kernel/architecture: Darwin 25.6.0, x86_64
Python: 3.9.6 (/usr/bin/python3)
PDF text tool: pdftotext 26.04.0
Replay environment: env -i; PATH=/usr/bin:/bin; LC_ALL=C; TZ=UTC; PYTHONHASHSEED=0; PYTHONDONTWRITEBYTECODE=1
Finite replay dependencies: Python standard library only
Network access during replay: none


==> anc/reproduction/verify_exact_arithmetic.py <==
#!/usr/bin/env python3
"""Exact, standard-library replay of displayed arithmetic in the r<=29 PDF.

This checker evaluates the printed rational formulas; it does not parse the PDF and
does not establish any graph-theoretic premise used to supply n, m, or q.
"""

import argparse
import hashlib
import json
from fractions import Fraction
from pathlib import Path


def z(r):
    return (r // 2) * ((r - 1) // 2) * ((r - 2) // 2) * ((r - 3) // 2) // 4


def b(q, n, m):
    m = Fraction(m)
    return (
        5 * m * (n - 2) * (n - 3) / ((q - 2) * (q - 3))
        - Fraction(203 * n * (n - 1) * (n - 2) * (n - 3),
                   9 * q * (q - 1) * (q - 3))
    )


def frac(text):
    return Fraction(text)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--output")
    parser.add_argument(
        "--source",
        type=Path,
        default=Path(__file__).resolve().parents[2] / "main.tex",
        help="Final manuscript source whose SHA-256 is recorded in the replay output.",
    )
    args = parser.parse_args()
    source_sha256 = hashlib.sha256(args.source.read_bytes()).hexdigest()

    checks = []

    def check(label, got, expected):
        expected = Fraction(expected)
        checks.append({
            "label": label,
            "got": str(got),
            "expected": str(expected),
            "match": got == expected,
        })

    for r, expected in [(25, 4356), (26, 5148), (27, 6084),
                        (28, 7098), (29, 8281)]:
        check(f"Z({r})", Fraction(z(r)), expected)

    # r=25 and r=26 residual orders.
    check("B23(48,609)", b(23, 48, 609), frac("101181/22"))
    check("B24(50,659)", b(24, 50, 659), frac("255109420/47817"))
    check("B24(51,661)", b(24, 51, 661), frac("11738860/2277"))

    margin_cases = []

    def margins(r, rows):
        for n, m, q, expected in rows:
            margin_cases.append((r, n, Fraction(m), q, frac(expected)))

    margins(27, [
        (32, 470, 12, "219946/891"),
        (33, 491, 12, "17237/27"),
        (48, 686, 22, "125579/209"),
        (49, 691, 22, "1906889/3762"),
        (50, 695, 22, "34064/99"),
        (51, 698, 22, "66524/627"),
        (52, 714, 22, "447071/1881"),
        (53, 716, 24, "54647/47817"),
        (54, Fraction(27 * 54, 2), 24, "125177/1771"),
        (61, Fraction(27 * 61, 2), 24, "4205909/95634"),
        (62, Fraction(27 * 62, 2), 28, "3845404/5265"),
        (75, Fraction(27 * 75, 2), 28, "4594/117"),
    ])

    margins(28, [
        (33, 502, 12, "5204/27"),
        (34, 524, 12, "52502/81"),
        (50, 753, 20, "1318838/969"),
        (51, 758, 20, "1058078/969"),
        (52, 763, 21, "1302658/1539"),
        (53, 766, 22, "1025137/1881"),
        (54, 769, 23, "2335138/8855"),
        (55, 770, 24, "-1339/23"),
        (55, 771, 24, "-150839/5313"),
        (55, 772, 24, "7631/5313"),
        (56, 784, 24, "25508/759"),
        (57, 798, 25, "14049/115"),
        (58, 812, 25, "223237/1035"),
        (59, 826, 26, "6822788/22425"),
        (60, 840, 26, "596932/1495"),
        (61, 854, 27, "7704998/15795"),
        (62, 868, 27, "3691009/6318"),
        (63, 882, 28, "393512/585"),
        (64, 896, 28, "6759242/8775"),
        (65, 910, 29, "2576/3"),
        (66, 924, 29, "12446/13"),
        (67, 938, 30, "254098/243"),
        (68, 952, 30, "278330/243"),
        (69, 966, 31, "16634698/13485"),
        (70, 980, 31, "10795043/8091"),
        (71, 994, 32, "15343447/10788"),
        (72, 1008, 32, "2739681/1798"),
        (73, 1022, 32, "8697283/5394"),
        (74, 1036, 33, "105200417/61380"),
        (75, 1050, 33, "7381619/4092"),
        (76, 1064, 34, "198746387/104346"),
        (77, 1078, 34, "75732713/37944"),
        (78, 1092, 35, "3135587/1496"),
    ])

    margins(29, [
        (34, 535, 12, "5783/81"),
        (35, 558, 12, "48295/81"),
        (52, 809, 20, "4125898/2907"),
        (53, 815, 20, "21646/19"),
        (54, 819, 21, "236002/285"),
        (55, 823, 22, "10088/19"),
        (56, 825, 23, "58301/322"),
        (57, 831, 24, "-2706/161"),
        (57, 832, 24, "2469/161"),
        (58, 841, 24, "-37631/621"),
        (58, 842, 24, "-16931/621"),
        (58, 843, 24, "3769/621"),
        (59, 856, 25, "3060428/56925"),
        (60, 870, 25, "1079189/7590"),
        (61, 885, 26, "4568227/17940"),
        (62, 899, 26, "3106249/8970"),
        (63, 914, 27, "320837/702"),
        (64, 928, 27, "2904007/5265"),
        (65, 943, 28, "1159634/1755"),
        (66, 957, 28, "443359/585"),
        (67, 972, 28, "352147/405"),
        (68, 986, 29, "8686/9"),
        (69, 1001, 29, "126305/117"),
        (70, 1015, 30, "285080/243"),
        (71, 1030, 30, "2194477/1701"),
        (72, 1044, 31, "42841/31"),
        (73, 1059, 31, "8097427/5394"),
        (74, 1073, 32, "98669/62"),
        (75, 1088, 32, "3079493/1798"),
        (76, 1102, 33, "132691913/73656"),
        (77, 1117, 33, "12887759/6696"),
        (78, 1131, 34, "25449437/12648"),
        (79, 1146, 34, "40544035/18972"),
        (80, 1160, 35, "113386/51"),
        (81, 1175, 35, "7030465/2992"),
    ])

    for r, n, m, q, expected in margin_cases:
        check(f"B{q}({n},{m})-Z({r})", b(q, n, m) - z(r), expected)

    # Structural integer arithmetic printed in the reduction.
    def gks(r, n):
        numerator = (r - 1) * n + (n - r) * (2 * r - n) - 2
        return -(-numerator // 2)
    for r, n, expected in [
        (27, 32, 470), (27, 33, 491), (27, 48, 686), (27, 49, 691),
        (27, 50, 695), (27, 51, 698), (28, 33, 502), (28, 34, 524),
        (29, 34, 535), (29, 35, 558),
    ]:
        check(f"GKS({r},{n})", Fraction(gks(r, n)), expected)

    def join_bound(r, n):
        p = n - r
        numerator = r * r + 2 * p * r - p * p - r + 1
        return -(-numerator // 2)

    for r, n, expected in [
        (27, 52, 714), (28, 50, 753), (28, 51, 758), (28, 52, 763),
        (28, 53, 766), (28, 54, 769), (29, 52, 809), (29, 53, 815),
        (29, 54, 819), (29, 55, 823), (29, 56, 825),
    ]:
        check(f"join-bound({r},{n})", Fraction(join_bound(r, n)), expected)

    # Rabern order term at n=58: ceil((15+sqrt(2857))/4)=18.
    radicand = 48 * 58 + 73
    rabern_ceiling = 18 if 53 * 53 < radicand < 54 * 54 else None
    check("Rabern-ceiling(n=58)", Fraction(rabern_ceiling), 18)

    passed = all(item["match"] for item in checks)
    result = {
        "schema": "r29-exact-arithmetic-replay-v2",
        "manuscript_file": "main.tex",
        "manuscript_sha256": source_sha256,
        "scope": "Displayed r=25 through r=29 Z-values, B_q values/margins, GKS and join-bound integers, and the Rabern n=58 ceiling term.",
        "binding_note": "The SHA-256 identifies the final manuscript source used for this replay. The checker evaluates the listed formulas directly; it does not parse or machine-prove the graph-theoretic premises in main.tex.",
        "method": "Python standard-library Fraction arithmetic; no floating-point comparison.",
        "check_count": len(checks),
        "status": "PASS" if passed else "FAIL",
        "checks": checks,
    }
    encoded = json.dumps(result, indent=2, sort_keys=True) + "\n"
    if args.output:
        with open(args.output, "w", encoding="utf-8") as handle:
            handle.write(encoded)
    print(f"EXACT_ARITHMETIC_{result['status']} checks={len(checks)}")
    if not passed:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/verifier/case_tree_predicate.py <==
#!/usr/bin/env python3
"""Finite case-tree certificate for Sen's r=29, s=30 and s=31 proof.

This checker certifies the *abstract prose branching* after the graph-theoretic
premises stated in CASE_TREE_PREDICATE.md.  It does not enumerate 58-vertex
graphs and does not independently prove those premises.
"""

from __future__ import annotations

import argparse
import hashlib
import itertools
import json
from collections import Counter
from pathlib import Path
from typing import Any, Iterable


SCHEMA = "sen-r29-case-tree-certificate-v2"


def canonical(row: Any) -> str:
    return json.dumps(row, sort_keys=True, separators=(",", ":"), ensure_ascii=True)


def digest_rows(rows: Iterable[dict[str, Any]]) -> str:
    h = hashlib.sha256()
    for row in sorted((canonical(row) for row in rows)):
        h.update(row.encode("utf-8"))
        h.update(b"\n")
    return h.hexdigest()


def choose2(n: int) -> int:
    return n * (n - 1) // 2


def popcount(n: int) -> int:
    return bin(n).count("1")


def connected(c_size: int, graph_mask: int) -> bool:
    edges = [(i, j) for i in range(c_size) for j in range(i + 1, c_size)]
    adjacency = [set() for _ in range(c_size)]
    for bit, (u, v) in enumerate(edges):
        if graph_mask & (1 << bit):
            adjacency[u].add(v)
            adjacency[v].add(u)
    seen = {0}
    stack = [0]
    while stack:
        u = stack.pop()
        for v in adjacency[u] - seen:
            seen.add(v)
            stack.append(v)
    return len(seen) == c_size


def graph_edges(c_size: int, graph_mask: int) -> list[tuple[int, int]]:
    universe = [(i, j) for i in range(c_size) for j in range(i + 1, c_size)]
    return [edge for bit, edge in enumerate(universe) if graph_mask & (1 << bit)]


def has_admissible_component_edge(
    c_size: int,
    graph_mask: int,
    nx_u_mask: int,
    outside_neighbor_count: int,
) -> bool:
    """Whether some ab in E(C) leaves an N_X(u) neighbor outside {a,b,x}."""
    if outside_neighbor_count:
        return True
    for a, b in graph_edges(c_size, graph_mask):
        allowed_mask = (1 << a) | (1 << b)
        if nx_u_mask & ~allowed_mask:
            return True
    return False


def classify_s30() -> dict[str, Any]:
    # Broad low-vertex universe.  -1 is the canonical not-applicable d_X value.
    low_universe = [
        {"low_count": count, "low_location": location, "low_dx": dx}
        for count, location, dx in itertools.product(
            range(31), ("NONE", "U", "R"), range(-1, 29)
        )
    ]
    low_admissible = [
        row
        for row in low_universe
        if (
            row == {"low_count": 0, "low_location": "NONE", "low_dx": -1}
            or (
                row["low_count"] == 1
                and row["low_location"] == "U"
                and row["low_dx"] in (0, 1, 2)
            )
        )
    ]

    leaves: list[dict[str, Any]] = []

    # No low vertex, or the unique low vertex has d_X in {1,2}.
    for low_dx in (-1, 1, 2):
        for hall in range(7):  # 0 = Hall holds; 1..6 = failure parameter r.
            if hall == 0:
                route = "S30_STANDARD_MATCHING_PARTITION"
            elif hall == 1:
                route = "S30_STANDARD_R1_LOW_EXHAUSTED"
            else:
                route = "S30_STANDARD_R_GE_2_EDGE_BUDGET"
            leaves.append(
                {
                    "subtree": "standard_two_cross_triangles",
                    "low_dx": low_dx,
                    "hall_r": hall,
                    "route": route,
                }
            )

    # Unique low vertex ell with d_X(ell)=0.  Enumerate every connected graph
    # C on 2 or 3 labelled vertices and every quotient neighborhood state of u.
    structural_states: list[dict[str, Any]] = []
    structural_universe_count = 0
    for c_size in (2, 3):
        edge_slots = choose2(c_size)
        for graph_mask in range(1 << edge_slots):
            for nx_u_mask in range(1 << c_size):
                for x_neighbor in (False, True):
                    for outside_count in range(28 - c_size):
                        structural_universe_count += 1
                        if not connected(c_size, graph_mask):
                            continue
                        degree_u = popcount(nx_u_mask) + int(x_neighbor) + outside_count
                        if degree_u < 3:
                            continue
                        standard_edge = has_admissible_component_edge(
                            c_size, graph_mask, nx_u_mask, outside_count
                        )
                        state = {
                            "c_size": c_size,
                            "graph_mask": graph_mask,
                            "nx_u_mask": nx_u_mask,
                            "x_neighbor": x_neighbor,
                            "outside_neighbor_count": outside_count,
                            "degree_u": degree_u,
                            "admissible_edge_exists": standard_edge,
                        }
                        structural_states.append(state)

                        if standard_edge:
                            variants = (
                                ("holds", "S30_ZERO_STANDARD_MATCHING_PARTITION"),
                                ("fail_r1_R", "S30_ZERO_STANDARD_R1_EXPANSION"),
                                ("fail_r1_u", "S30_ZERO_STANDARD_R1_U_NEIGHBOR"),
                                ("fail_r2", "S30_ZERO_STANDARD_R_GE_2_EDGE_BUDGET"),
                                ("fail_r3", "S30_ZERO_STANDARD_R_GE_2_EDGE_BUDGET"),
                                ("fail_r4", "S30_ZERO_STANDARD_R_GE_2_EDGE_BUDGET"),
                                ("fail_r5", "S30_ZERO_STANDARD_R_GE_2_EDGE_BUDGET"),
                                ("fail_r6", "S30_ZERO_STANDARD_R_GE_2_EDGE_BUDGET"),
                            )
                            for hall_variant, route in variants:
                                leaves.append(
                                    {
                                        "subtree": "zero_low_component_standard",
                                        **state,
                                        "hall_variant": hall_variant,
                                        "route": route,
                                    }
                                )
                        else:
                            leaves.append(
                                {
                                    "subtree": "zero_low_component_exception",
                                    **state,
                                    "route": "S30_ZERO_EXCEPTION_COMPONENT_HALL_PARTITION",
                                }
                            )

    exception_states = [s for s in structural_states if not s["admissible_edge_exists"]]
    expected_exception = {
        "c_size": 2,
        "graph_mask": 1,
        "nx_u_mask": 3,
        "x_neighbor": True,
        "outside_neighbor_count": 0,
        "degree_u": 3,
        "admissible_edge_exists": False,
    }
    assert exception_states == [expected_exception], exception_states

    histogram = Counter(row["route"] for row in leaves)
    arithmetic = {
        "eS_upper": 32,
        "two_low_incident_edges": 24 + 24 - 1,
        "triangle_without_good_edge_incident_edges": 50 - 3,
        "collapsed_anchor_incident_edges": 48 - 3,
        "standard_hall_r_ge_2": {
            str(r): r * (25 - r) - choose2(r) for r in range(2, 7)
        },
        "zero_low_hall_r_ge_2": {
            str(r): r * (24 - r) - choose2(r) for r in range(2, 7)
        },
        "triangle_T_X_degree_lower": 3 * 26 - (32 + 3),
        "triangle_T_no_good_edge_X_degree_upper": {
            str(c): (28 - c) + 3 * c for c in (2, 3)
        },
        "component_hall_margin": {
            str(y): (y + 2) - 1 - y for y in range(1, 25)
        },
        "final_clique_count_exception": 1 + 1 + 1 + 24 + 1,
    }
    assert arithmetic["two_low_incident_edges"] == 47 > 32
    assert arithmetic["triangle_without_good_edge_incident_edges"] == 47 > 32
    assert arithmetic["collapsed_anchor_incident_edges"] == 45 > 32
    assert min(arithmetic["standard_hall_r_ge_2"].values()) == 45 > 32
    assert min(arithmetic["zero_low_hall_r_ge_2"].values()) == 43 > 32
    assert arithmetic["triangle_T_X_degree_lower"] == 43
    assert max(arithmetic["triangle_T_no_good_edge_X_degree_upper"].values()) == 34 < 43
    assert min(arithmetic["component_hall_margin"].values()) == 1
    assert arithmetic["final_clique_count_exception"] == 28

    return {
        "predicate_universe": {
            "low_vertex_state_count": len(low_universe),
            "low_vertex_admissible_count": len(low_admissible),
            "low_vertex_admissible_digest": digest_rows(low_admissible),
            "component_state_count_before_predicate": structural_universe_count,
            "component_state_count_after_predicate": len(structural_states),
            "component_state_digest": digest_rows(structural_states),
            "exception_state_count": len(exception_states),
            "exception_state_digest": digest_rows(exception_states),
        },
        "leaf_instance_count": len(leaves),
        "leaf_state_digest": digest_rows(leaves),
        "contradiction_histogram": dict(sorted(histogram.items())),
        "unresolved_leaf_count": 0,
        "arithmetic": arithmetic,
    }


def classify_s31() -> dict[str, Any]:
    # Internal certificate for the assertion that a zero-free nonsplittable
    # triangle has at least 48 incident S-edges.
    nonsplit_rows: list[dict[str, Any]] = []
    for good_edge_exists, opposite_dx in itertools.product((False, True), range(1, 28)):
        if not good_edge_exists:
            route = "S31_NONSPLIT_NO_GOOD_EDGE_48"
        elif opposite_dx >= 2:
            route = "S31_NONSPLIT_DEFINITION_CONTRADICTION"
        else:
            route = "S31_NONSPLIT_SINGLE_ANCHOR_72"
        nonsplit_rows.append(
            {
                "good_edge_exists": good_edge_exists,
                "opposite_dx": opposite_dx,
                "route": route,
            }
        )

    # First enumerate the deliberately broad Cartesian product.  It proves that
    # no value of any primitive coordinate is omitted, but it repeats many
    # states after an earlier branch makes later coordinates irrelevant.
    raw_rows: list[dict[str, Any]] = []
    for zeros_r, zeros_t1, zeros_t2, split_t1, split_t2, zero_pair_adjacent in itertools.product(
        range(26), range(4), range(4), (False, True), (False, True), (False, True)
    ):
        total_u_zeros = zeros_t1 + zeros_t2
        state = {
            "zeros_R": zeros_r,
            "zeros_T1": zeros_t1,
            "zeros_T2": zeros_t2,
            "splittable_T1": split_t1,
            "splittable_T2": split_t2,
            "zero_pair_adjacent": zero_pair_adjacent,
        }
        if zeros_r:
            route = "S31_R_ZERO_FORBIDDEN_EXPANSION"
        elif total_u_zeros >= 3:
            route = "S31_THREE_ZERO_EDGE_BUDGET"
        elif total_u_zeros == 0:
            if not split_t1 and not split_t2:
                route = "S31_TWO_NONSPLIT_EDGE_BUDGET"
            else:
                route = "S31_SPLIT_HALL_PARTITION"
        elif zeros_t1 == 0 or zeros_t2 == 0:
            other_splittable = split_t1 if zeros_t1 == 0 else split_t2
            if other_splittable:
                route = "S31_SPLIT_HALL_PARTITION"
            else:
                route = "S31_ZERO_PLUS_NONSPLIT_EDGE_BUDGET"
        else:
            # With total <= 2 and a zero in each triangle, this is exactly (1,1).
            assert (zeros_t1, zeros_t2) == (1, 1)
            route = (
                "S31_TWO_ZERO_FINAL_HALL_PARTITION"
                if zero_pair_adjacent
                else "S31_TWO_ZERO_INDEPENDENT_SET"
            )
        raw_rows.append({**state, "route": route})

    # Canonical proof leaves remove only semantically impossible or irrelevant
    # coordinates:
    #   * a triangle containing a zero-X vertex cannot be splittable;
    #   * zero-pair adjacency is meaningful only for exactly one zero in each
    #     triangle;
    #   * once R contains a zero-X vertex, expansion already contradicts it, so
    #     all U-coordinates are not applicable.
    # Counts 1..25 in R remain explicit rather than being collapsed to a flag.
    leaves: list[dict[str, Any]] = [
        {
            "zeros_R": zeros_r,
            "zeros_T1": "NA",
            "zeros_T2": "NA",
            "splittable_T1": "NA",
            "splittable_T2": "NA",
            "zero_pair_adjacent": "NA",
            "route": "S31_R_ZERO_FORBIDDEN_EXPANSION",
        }
        for zeros_r in range(1, 26)
    ]
    for zeros_t1, zeros_t2 in itertools.product(range(4), repeat=2):
        split_t1_values = (False, True) if zeros_t1 == 0 else (False,)
        split_t2_values = (False, True) if zeros_t2 == 0 else (False,)
        adjacency_values = (False, True) if (zeros_t1, zeros_t2) == (1, 1) else ("NA",)
        for split_t1, split_t2, zero_pair_adjacent in itertools.product(
            split_t1_values, split_t2_values, adjacency_values
        ):
            total_u_zeros = zeros_t1 + zeros_t2
            if total_u_zeros >= 3:
                route = "S31_THREE_ZERO_EDGE_BUDGET"
            elif total_u_zeros == 0:
                route = (
                    "S31_TWO_NONSPLIT_EDGE_BUDGET"
                    if not split_t1 and not split_t2
                    else "S31_SPLIT_HALL_PARTITION"
                )
            elif zeros_t1 == 0 or zeros_t2 == 0:
                other_splittable = split_t1 if zeros_t1 == 0 else split_t2
                route = (
                    "S31_SPLIT_HALL_PARTITION"
                    if other_splittable
                    else "S31_ZERO_PLUS_NONSPLIT_EDGE_BUDGET"
                )
            else:
                assert (zeros_t1, zeros_t2) == (1, 1)
                route = (
                    "S31_TWO_ZERO_FINAL_HALL_PARTITION"
                    if zero_pair_adjacent
                    else "S31_TWO_ZERO_INDEPENDENT_SET"
                )
            leaves.append(
                {
                    "zeros_R": 0,
                    "zeros_T1": zeros_t1,
                    "zeros_T2": zeros_t2,
                    "splittable_T1": split_t1,
                    "splittable_T2": split_t2,
                    "zero_pair_adjacent": zero_pair_adjacent,
                    "route": route,
                }
            )

    histogram = Counter(row["route"] for row in leaves)
    raw_histogram = Counter(row["route"] for row in raw_rows)
    nonsplit_histogram = Counter(row["route"] for row in nonsplit_rows)
    arithmetic = {
        "eS_range": [55, 57],
        "nonsplit_no_good_edge_incident": 51 - 3,
        "nonsplit_single_anchor_incident": 3 * 25 - 3,
        "two_nonsplit_union_lower": 48 + 48 - 9,
        "zero_plus_nonsplit_union_lower": 26 + 48 - 3,
        "three_zero_incident_lower": 3 * 26 - choose2(3),
        "two_zero_incident_lower": 26 + 26 - 1,
        "remaining_S_edges_upper": 57 - (26 + 26 - 1),
        "other_vertex_S_degree_upper": 2 + (57 - (26 + 26 - 1)),
        "other_vertex_X_degree_lower": 26 - (2 + (57 - (26 + 26 - 1))),
        "common_anchor_lower": 18 + 18 - 27,
        "expansion_hall_margin_after_two_deletions": {
            str(y): (y + 2) - 2 - y for y in range(1, 26)
        },
        "split_clique_count": 1 + 1 + 1 + 25,
        "two_zero_clique_count": 1 + 2 + 25,
    }
    assert arithmetic["nonsplit_no_good_edge_incident"] == 48
    assert arithmetic["nonsplit_single_anchor_incident"] == 72
    assert arithmetic["two_nonsplit_union_lower"] == 87 > 57
    assert arithmetic["zero_plus_nonsplit_union_lower"] == 71 > 57
    assert arithmetic["three_zero_incident_lower"] == 75 > 57
    assert arithmetic["two_zero_incident_lower"] == 51
    assert arithmetic["remaining_S_edges_upper"] == 6
    assert arithmetic["other_vertex_S_degree_upper"] == 8
    assert arithmetic["other_vertex_X_degree_lower"] == 18
    assert arithmetic["common_anchor_lower"] == 9
    assert min(arithmetic["expansion_hall_margin_after_two_deletions"].values()) == 0
    assert arithmetic["split_clique_count"] == 28
    assert arithmetic["two_zero_clique_count"] == 28

    return {
        "predicate_universe": {
            "raw_primitive_tuple_count": len(raw_rows),
            "raw_primitive_tuple_digest": digest_rows(raw_rows),
            "raw_route_histogram": dict(sorted(raw_histogram.items())),
            "canonical_leaf_count": len(leaves),
            "canonical_leaf_digest": digest_rows(leaves),
            "nonsplittable_subpredicate_state_count": len(nonsplit_rows),
            "nonsplittable_subpredicate_digest": digest_rows(nonsplit_rows),
            "nonsplittable_subpredicate_histogram": dict(sorted(nonsplit_histogram.items())),
        },
        "leaf_instance_count": len(leaves),
        "leaf_state_digest": digest_rows(leaves),
        "contradiction_histogram": dict(sorted(histogram.items())),
        "unresolved_leaf_count": 0,
        "arithmetic": arithmetic,
    }


def build_certificate(source: Path) -> dict[str, Any]:
    source_sha256 = hashlib.sha256(source.read_bytes()).hexdigest()
    s30 = classify_s30()
    s31 = classify_s31()
    return {
        "schema": SCHEMA,
        "scope": {
            "manuscript_file": "main.tex",
            "manuscript_sha256": source_sha256,
            "manuscript_sections": ["7.6 (s=30)", "7.7 (s=31)"],
            "display_references": {"s30_component_expansion": 46, "s31_expansion": 45},
            "certifies": "finite abstract case-tree exhaustiveness and leaf arithmetic",
            "does_not_certify": [
                "enumeration of all 58-vertex graphs",
                "graph-theoretic premises imported into the predicate",
                "the full r=29 theorem independently of those premises",
                "novelty or publication priority",
            ],
        },
        "s30": s30,
        "s31": s31,
        "result": {
            "all_abstract_leaves_resolved": True,
            "unresolved_leaf_count": s30["unresolved_leaf_count"] + s31["unresolved_leaf_count"],
            "status": "PASS_WITH_EXPLICIT_PREMISE_BOUNDARY",
        },
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", required=True, type=Path)
    parser.add_argument(
        "--source",
        type=Path,
        default=Path(__file__).resolve().parents[2] / "main.tex",
        help="Final manuscript source to bind into the certificate.",
    )
    args = parser.parse_args()
    certificate = build_certificate(args.source)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(certificate, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(
        "CASE_TREE_PASS",
        f"s30_leaves={certificate['s30']['leaf_instance_count']}",
        f"s31_leaves={certificate['s31']['leaf_instance_count']}",
        "unresolved=0",
    )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verifier/verify_case_tree_certificate.py <==
#!/usr/bin/env python3
"""Separately implemented verifier for case_tree_predicate.py output.

This file deliberately does not import the generator.  It reconstructs the
finite state sets, route labels, digests, and arithmetic certificates using a
separate implementation.
"""

from __future__ import annotations

import argparse
import hashlib
import itertools
import json
from collections import Counter, deque
from pathlib import Path
from typing import Any


def encode(row: dict[str, Any]) -> str:
    return json.dumps(row, sort_keys=True, separators=(",", ":"), ensure_ascii=True)


def rows_hash(rows: list[dict[str, Any]]) -> str:
    payload = "".join(value + "\n" for value in sorted(map(encode, rows)))
    return hashlib.sha256(payload.encode("utf-8")).hexdigest()


def edges_for(n: int) -> list[tuple[int, int]]:
    return [(a, b) for a in range(n) for b in range(a + 1, n)]


def popcount(n: int) -> int:
    return bin(n).count("1")


def is_connected(n: int, mask: int) -> bool:
    edges = edges_for(n)
    reached = {0}
    queue: deque[int] = deque([0])
    while queue:
        here = queue.popleft()
        for bit, (a, b) in enumerate(edges):
            if not mask & (1 << bit):
                continue
            there = b if a == here else a if b == here else None
            if there is not None and there not in reached:
                reached.add(there)
                queue.append(there)
    return len(reached) == n


def component_edge_works(n: int, graph: int, neighbors: int, outside: int) -> bool:
    if outside > 0:
        return True
    return any(
        bool(neighbors & ~((1 << a) | (1 << b)))
        for bit, (a, b) in enumerate(edges_for(n))
        if graph & (1 << bit)
    )


def independent_s30() -> tuple[dict[str, Any], Counter[str]]:
    admissible_low = []
    for count in range(31):
        for location in ("NONE", "U", "R"):
            for dx in range(-1, 29):
                row = {"low_count": count, "low_location": location, "low_dx": dx}
                if row == {"low_count": 0, "low_location": "NONE", "low_dx": -1}:
                    admissible_low.append(row)
                elif count == 1 and location == "U" and dx <= 2 and dx >= 0:
                    admissible_low.append(row)

    components: list[dict[str, Any]] = []
    universe = 0
    low_zero_leaves: list[dict[str, Any]] = []
    for n in (2, 3):
        for graph in range(2 ** len(edges_for(n))):
            for neighbors in range(2**n):
                for anchor in (False, True):
                    for exterior in range(28 - n):
                        universe += 1
                        degree = popcount(neighbors) + int(anchor) + exterior
                        if not is_connected(n, graph) or degree < 3:
                            continue
                        works = component_edge_works(n, graph, neighbors, exterior)
                        row = {
                            "c_size": n,
                            "graph_mask": graph,
                            "nx_u_mask": neighbors,
                            "x_neighbor": anchor,
                            "outside_neighbor_count": exterior,
                            "degree_u": degree,
                            "admissible_edge_exists": works,
                        }
                        components.append(row)
                        if works:
                            options = [
                                ("holds", "S30_ZERO_STANDARD_MATCHING_PARTITION"),
                                ("fail_r1_R", "S30_ZERO_STANDARD_R1_EXPANSION"),
                                ("fail_r1_u", "S30_ZERO_STANDARD_R1_U_NEIGHBOR"),
                            ] + [
                                (f"fail_r{r}", "S30_ZERO_STANDARD_R_GE_2_EDGE_BUDGET")
                                for r in range(2, 7)
                            ]
                            for outcome, route in options:
                                low_zero_leaves.append(
                                    {
                                        "subtree": "zero_low_component_standard",
                                        **row,
                                        "hall_variant": outcome,
                                        "route": route,
                                    }
                                )
                        else:
                            low_zero_leaves.append(
                                {
                                    "subtree": "zero_low_component_exception",
                                    **row,
                                    "route": "S30_ZERO_EXCEPTION_COMPONENT_HALL_PARTITION",
                                }
                            )

    regular_leaves = []
    for dx, hall in itertools.product((-1, 1, 2), range(7)):
        route = (
            "S30_STANDARD_MATCHING_PARTITION"
            if hall == 0
            else "S30_STANDARD_R1_LOW_EXHAUSTED"
            if hall == 1
            else "S30_STANDARD_R_GE_2_EDGE_BUDGET"
        )
        regular_leaves.append(
            {
                "subtree": "standard_two_cross_triangles",
                "low_dx": dx,
                "hall_r": hall,
                "route": route,
            }
        )
    leaves = regular_leaves + low_zero_leaves
    summary = {
        "low_vertex_state_count": 31 * 3 * 30,
        "low_vertex_admissible_count": len(admissible_low),
        "low_vertex_admissible_digest": rows_hash(admissible_low),
        "component_state_count_before_predicate": universe,
        "component_state_count_after_predicate": len(components),
        "component_state_digest": rows_hash(components),
        "exception_state_count": sum(not row["admissible_edge_exists"] for row in components),
        "exception_state_digest": rows_hash(
            [row for row in components if not row["admissible_edge_exists"]]
        ),
        "leaf_instance_count": len(leaves),
        "leaf_state_digest": rows_hash(leaves),
    }
    return summary, Counter(row["route"] for row in leaves)


def independent_s31() -> tuple[dict[str, Any], Counter[str], Counter[str]]:
    nonsplit = []
    for good, dx in itertools.product((False, True), range(1, 28)):
        route = (
            "S31_NONSPLIT_NO_GOOD_EDGE_48"
            if not good
            else "S31_NONSPLIT_DEFINITION_CONTRADICTION"
            if dx > 1
            else "S31_NONSPLIT_SINGLE_ANCHOR_72"
        )
        nonsplit.append({"good_edge_exists": good, "opposite_dx": dx, "route": route})

    raw_rows = []
    for state in itertools.product(range(26), range(4), range(4), (False, True), (False, True), (False, True)):
        zr, z1, z2, split1, split2, adjacent = state
        if zr > 0:
            route = "S31_R_ZERO_FORBIDDEN_EXPANSION"
        elif z1 + z2 >= 3:
            route = "S31_THREE_ZERO_EDGE_BUDGET"
        elif z1 + z2 == 0:
            route = (
                "S31_TWO_NONSPLIT_EDGE_BUDGET"
                if not split1 and not split2
                else "S31_SPLIT_HALL_PARTITION"
            )
        elif z1 == 0 or z2 == 0:
            other = split1 if z1 == 0 else split2
            route = (
                "S31_SPLIT_HALL_PARTITION"
                if other
                else "S31_ZERO_PLUS_NONSPLIT_EDGE_BUDGET"
            )
        else:
            if (z1, z2) != (1, 1):
                raise AssertionError((z1, z2))
            route = (
                "S31_TWO_ZERO_FINAL_HALL_PARTITION"
                if adjacent
                else "S31_TWO_ZERO_INDEPENDENT_SET"
            )
        raw_rows.append(
            {
                "zeros_R": zr,
                "zeros_T1": z1,
                "zeros_T2": z2,
                "splittable_T1": split1,
                "splittable_T2": split2,
                "zero_pair_adjacent": adjacent,
                "route": route,
            }
        )

    leaves = []
    for zr in range(1, 26):
        leaves.append(
            {
                "zeros_R": zr,
                "zeros_T1": "NA",
                "zeros_T2": "NA",
                "splittable_T1": "NA",
                "splittable_T2": "NA",
                "zero_pair_adjacent": "NA",
                "route": "S31_R_ZERO_FORBIDDEN_EXPANSION",
            }
        )
    for z1, z2 in itertools.product(range(4), repeat=2):
        split1_values = (False, True) if z1 == 0 else (False,)
        split2_values = (False, True) if z2 == 0 else (False,)
        adjacent_values = (False, True) if (z1, z2) == (1, 1) else ("NA",)
        for split1, split2, adjacent in itertools.product(
            split1_values, split2_values, adjacent_values
        ):
            if z1 + z2 >= 3:
                route = "S31_THREE_ZERO_EDGE_BUDGET"
            elif z1 + z2 == 0:
                route = (
                    "S31_TWO_NONSPLIT_EDGE_BUDGET"
                    if not split1 and not split2
                    else "S31_SPLIT_HALL_PARTITION"
                )
            elif z1 == 0 or z2 == 0:
                other = split1 if z1 == 0 else split2
                route = (
                    "S31_SPLIT_HALL_PARTITION"
                    if other
                    else "S31_ZERO_PLUS_NONSPLIT_EDGE_BUDGET"
                )
            else:
                if (z1, z2) != (1, 1):
                    raise AssertionError((z1, z2))
                route = (
                    "S31_TWO_ZERO_FINAL_HALL_PARTITION"
                    if adjacent
                    else "S31_TWO_ZERO_INDEPENDENT_SET"
                )
            leaves.append(
                {
                    "zeros_R": 0,
                    "zeros_T1": z1,
                    "zeros_T2": z2,
                    "splittable_T1": split1,
                    "splittable_T2": split2,
                    "zero_pair_adjacent": adjacent,
                    "route": route,
                }
            )
    summary = {
        "raw_primitive_tuple_count": len(raw_rows),
        "raw_primitive_tuple_digest": rows_hash(raw_rows),
        "raw_route_histogram": dict(sorted(Counter(row["route"] for row in raw_rows).items())),
        "canonical_leaf_count": len(leaves),
        "canonical_leaf_digest": rows_hash(leaves),
        "nonsplittable_subpredicate_state_count": len(nonsplit),
        "nonsplittable_subpredicate_digest": rows_hash(nonsplit),
    }
    return summary, Counter(row["route"] for row in leaves), Counter(row["route"] for row in nonsplit)


def verify_arithmetic(cert: dict[str, Any]) -> None:
    s30 = cert["s30"]["arithmetic"]
    assert s30["eS_upper"] == 32
    assert s30["two_low_incident_edges"] == 47
    assert s30["triangle_without_good_edge_incident_edges"] == 47
    assert s30["collapsed_anchor_incident_edges"] == 45
    assert s30["standard_hall_r_ge_2"] == {
        str(r): r * (25 - r) - r * (r - 1) // 2 for r in range(2, 7)
    }
    assert s30["zero_low_hall_r_ge_2"] == {
        str(r): r * (24 - r) - r * (r - 1) // 2 for r in range(2, 7)
    }
    assert s30["triangle_T_X_degree_lower"] == 43
    assert s30["triangle_T_no_good_edge_X_degree_upper"] == {"2": 32, "3": 34}
    assert all(value == 1 for value in s30["component_hall_margin"].values())
    assert s30["final_clique_count_exception"] == 28

    s31 = cert["s31"]["arithmetic"]
    expected = {
        "eS_range": [55, 57],
        "nonsplit_no_good_edge_incident": 48,
        "nonsplit_single_anchor_incident": 72,
        "two_nonsplit_union_lower": 87,
        "zero_plus_nonsplit_union_lower": 71,
        "three_zero_incident_lower": 75,
        "two_zero_incident_lower": 51,
        "remaining_S_edges_upper": 6,
        "other_vertex_S_degree_upper": 8,
        "other_vertex_X_degree_lower": 18,
        "common_anchor_lower": 9,
        "split_clique_count": 28,
        "two_zero_clique_count": 28,
    }
    for key, value in expected.items():
        assert s31[key] == value, (key, s31[key], value)
    assert all(value == 0 for value in s31["expansion_hall_margin_after_two_deletions"].values())


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("certificate", type=Path)
    parser.add_argument("--output", required=True, type=Path)
    parser.add_argument(
        "--source",
        type=Path,
        default=Path(__file__).resolve().parents[2] / "main.tex",
        help="Final manuscript source whose SHA-256 must match the certificate binding.",
    )
    args = parser.parse_args()
    cert = json.loads(args.certificate.read_text(encoding="utf-8"))
    assert cert["schema"] == "sen-r29-case-tree-certificate-v2"
    source_sha256 = hashlib.sha256(args.source.read_bytes()).hexdigest()
    assert cert["scope"]["manuscript_file"] == "main.tex"
    assert cert["scope"]["manuscript_sha256"] == source_sha256
    assert cert["scope"]["manuscript_sections"] == ["7.6 (s=30)", "7.7 (s=31)"]
    assert cert["scope"]["display_references"] == {
        "s30_component_expansion": 46,
        "s31_expansion": 45,
    }
    assert cert["result"] == {
        "all_abstract_leaves_resolved": True,
        "status": "PASS_WITH_EXPLICIT_PREMISE_BOUNDARY",
        "unresolved_leaf_count": 0,
    }

    s30_summary, s30_hist = independent_s30()
    for key, value in s30_summary.items():
        actual = cert["s30"]["predicate_universe"].get(key, cert["s30"].get(key))
        assert actual == value, ("s30", key, actual, value)
    assert cert["s30"]["contradiction_histogram"] == dict(sorted(s30_hist.items()))

    s31_summary, s31_hist, nonsplit_hist = independent_s31()
    for key, value in s31_summary.items():
        actual = cert["s31"]["predicate_universe"][key]
        assert actual == value, ("s31", key, actual, value)
    assert cert["s31"]["contradiction_histogram"] == dict(sorted(s31_hist.items()))
    assert cert["s31"]["predicate_universe"]["nonsplittable_subpredicate_histogram"] == dict(
        sorted(nonsplit_hist.items())
    )
    verify_arithmetic(cert)

    result = {
        "schema": "sen-r29-case-tree-separate-verification-v2",
        "certificate_sha256": hashlib.sha256(args.certificate.read_bytes()).hexdigest(),
        "manuscript_sha256": source_sha256,
        "source_binding_match": True,
        "generator_imported": False,
        "s30_leaf_instances_reconstructed": s30_summary["leaf_instance_count"],
        "s31_raw_primitive_tuples_reconstructed": s31_summary["raw_primitive_tuple_count"],
        "s31_leaf_instances_reconstructed": s31_summary["canonical_leaf_count"],
        "state_digests_match": True,
        "route_histograms_match": True,
        "arithmetic_recomputed": True,
        "unresolved_leaf_count": 0,
        "status": "PASS",
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(
        "SEPARATE_CASE_TREE_VERIFY_PASS",
        f"s30={result['s30_leaf_instances_reconstructed']}",
        f"s31={result['s31_leaf_instances_reconstructed']}",
    )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

